Adaptive Memory Index Evolution for Agents

Long-horizon agents continually accumulate experience, yet retaining a memory does not guarantee access when it is needed. Existing systems can adapt both memory content and access; we isolate persistent access updates as a separately controlled adaptation layer. We formulate this target as Memory Index Evolution and instantiate it with Adaptive Memory Index Evolution (AMIE), a lightweight plug-in layer that evolves per-memory access state from deployment retrievals without modifying stored content or retraining the host memory system. AMIE distils a semantic teacher's keep/suppress judgments into a retrieval-conditioned policy and accumulates its selective actions into bounded state that reweights subsequent host retrievals. Surprisingly, even a zero-call policy that simply accumulates retrieval frequency can match or outperform semantic policies in several settings, revealing retrieval traffic itself as a strong signal for access adaptation, while learned selectivity improves robustness when frequently retrieved memories remain useful. Across five retrieval-based hosts and three benchmarks, trained AMIE improves downstream F1 or accuracy in all 15 comparisons, by 0.70--3.37 percentage points (up to 25% relative), and improves retrieval in all 10 comparisons. Controlled analyses show that persistent competitor suppression can expose previously unseen evidence, while suppressing repeatedly useful memories creates the complementary failure mode. Together, these results establish persistent memory access as a practical adaptation layer, distinct from the content it serves, in retrieval-based agent memory systems.

==> figs/ga_summary_panels.py <==
"""Graphical abstract: four headline results on the main-table basis.

(a,b) Utility radars (LoCoMo F1, GroupMem accuracy) with absolute scores:
      one ring for w/o AMIE (dashed), one for +AMIE trained (solid), each
      vertex annotated with the relative gain in percent.
(c)   Relative retrieval gains per host on LoCoMo and MemBench (10/10 up).
(d)   Relative retrieval vs utility gains per host pair; every pair sits in
      the positive-positive quadrant.
All values are transcribed from tab:retrieval-main and tab:paired-main (see
the JSON snapshot); no model calls or new statistics.

Render: python figs/ga_summary_panels.py
"""
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "figs/ga_summary_panels.json"
TEAL, ORANGE, SAGE = "#008585", "#c7522a", "#74a892"
GREY = "#767676"
BENCH_COLORS = {"LoCoMo": TEAL, "GroupMem": ORANGE, "MemBench": SAGE}


def save(fig, name):
    for ext in ("pdf", "svg", "png"):
        fig.savefig(ROOT / f"figs/{name}.{ext}", dpi=220)
    svg = ROOT / f"figs/{name}.svg"
    svg.write_text("\n".join(line.rstrip() for line in svg.read_text().splitlines()) + "\n")


def footer(fig, x_center, y, letter, title):
    fig.text(x_center, y, f"({letter}) {title}",
             ha="center", va="top", fontsize=6.6)


def rel_gain(off, on):
    return (np.array(on) - np.array(off)) / np.array(off) * 100


def utility_radar(ax, d, bench, rmin, rmax, rticks):
    hosts = d["hosts"]
    n = len(hosts)
    ang = np.linspace(0, 2 * np.pi, n, endpoint=False)
    ang_c = np.concatenate([ang, ang[:1]])
    off = np.array(d["utility_off"][bench])
    on = np.array(d["utility_on"][bench])
    color = BENCH_COLORS[bench]
    ax.plot(ang_c, np.concatenate([off, off[:1]]), ls="--", lw=.9,
            color=color, alpha=.85)
    ax.plot(ang_c, np.concatenate([on, on[:1]]), lw=1.2, color=color)

    rel = rel_gain(off, on)
    ax.set_xticks(ang)
    ax.set_xticklabels([f"{h}\n+{r:.0f}%" for h, r in zip(hosts, rel)],
                       fontsize=5.2)
    ax.set_ylim(rmin, rmax)
    ax.set_yticks(rticks)
    ax.set_yticklabels([str(t) for t in rticks], fontsize=4.6)
    ax.set_rlabel_position(90)
    ax.tick_params(pad=0)
    ax.grid(lw=.4, color="0.85")
    ax.spines["polar"].set_linewidth(.5)


def retrieval_bars(ax, d):
    hosts = d["hosts"]
    x = np.arange(len(hosts))
    for i, bench in enumerate(("LoCoMo", "MemBench")):
        v = rel_gain(d["retrieval_off"][bench], d["retrieval_on"][bench])
        assert (v > 0).all()
        ax.bar(x + (i - .5) * .4, v, width=.38, color=BENCH_COLORS[bench],
               edgecolor="none", label=bench)
    ax.set_xticks(x)
    ax.set_xticklabels(hosts, fontsize=5, rotation=28, ha="right")
    ax.set_ylim(0, 6.4)
    ax.set_yticks([0, 2, 4, 6])
    ax.set_ylabel("Δ retrieval (rel. %)", labelpad=2, fontsize=5.8)


def coimprove(ax, d):
    for bench, marker in (("LoCoMo", "o"), ("MemBench", "s")):
        xr = rel_gain(d["retrieval_off"][bench], d["retrieval_on"][bench])
        yu = rel_gain(d["utility_off"][bench], d["utility_on"][bench])
        ax.plot(xr, yu, linestyle="none", marker=marker, ms=3.6,
                color=BENCH_COLORS[bench], label=bench)
    ax.axvline(0, color=GREY, lw=.6, ls="--", zorder=0)
    ax.axhline(0, color=GREY, lw=.6, ls="--", zorder=0)
    ax.set_xlim(-.35, 6.2)
    ax.set_ylim(-1.2, 28)
    ax.set_xticks([0, 2, 4, 6])
    ax.set_yticks([0, 10, 20])
    ax.set_xlabel("Δ retrieval (rel. %)", labelpad=1, fontsize=5.8)
    ax.set_ylabel("Δ utility (rel. %)", labelpad=2, fontsize=5.8)


def main():
    d = json.loads(DATA.read_text())
    plt.rcParams.update({"font.family": "sans-serif", "font.sans-serif": ["DejaVu Sans"],
        "font.size": 6.5, "axes.labelsize": 6.5, "xtick.labelsize": 5.8,
        "ytick.labelsize": 5.6, "axes.linewidth": .65, "axes.spines.top": False,
        "axes.spines.right": False, "legend.frameon": False,
        "pdf.fonttype": 42, "svg.fonttype": "none"})

    fig = plt.figure(figsize=(5.5, 2.05))
    ax0 = fig.add_subplot(141, projection="polar")
    ax1 = fig.add_subplot(142, projection="polar")
    ax2 = fig.add_subplot(143)
    ax3 = fig.add_subplot(144)
    fig.subplots_adjust(left=.05, right=.975, bottom=.28, top=.80,
                        wspace=.68)

    utility_radar(ax0, d, "LoCoMo", rmin=9, rmax=26, rticks=[10, 20])
    utility_radar(ax1, d, "GroupMem", rmin=20, rmax=39, rticks=[25, 35])
    retrieval_bars(ax2, d)
    coimprove(ax3, d)

    p0, p1 = ax0.get_position(), ax1.get_position()
    p2, p3 = ax2.get_position(), ax3.get_position()
    fig.text((p0.x0 + p1.x1) / 2, .925, "task utility (absolute)",
             ha="center", va="top", fontsize=6.6, style="italic")
    fig.text((p2.x0 + p3.x1) / 2, .925, "retrieval gain (relative)",
             ha="center", va="top", fontsize=6.6, style="italic")

    y_foot = min(p.y0 for p in (p0, p1, p2, p3)) - .155
    footer(fig, (p0.x0 + p0.x1) / 2, y_foot, "a", "LoCoMo F1")
    footer(fig, (p1.x0 + p1.x1) / 2, y_foot, "b", "GroupMem Acc.")
    footer(fig, (p2.x0 + p2.x1) / 2, y_foot, "c", "Retrieval gains")
    footer(fig, (p3.x0 + p3.x1) / 2, y_foot, "d", "Joint gains")

    handles = [
        plt.Line2D([], [], color=GREY, lw=.9, ls="--", label="w/o AMIE"),
        plt.Line2D([], [], color=GREY, lw=1.2, label="+AMIE (trained)"),
        plt.Line2D([], [], color=TEAL, lw=1.1, marker="o", ms=3, label="LoCoMo"),
        plt.Line2D([], [], color=ORANGE, lw=1.1, label="GroupMem"),
        plt.Line2D([], [], color=SAGE, lw=1.1, marker="s", ms=3, label="MemBench"),
    ]
    fig.legend(handles=handles, loc="upper center", bbox_to_anchor=(.5, 1.0),
               ncol=5, handletextpad=.35, columnspacing=.8, fontsize=5.8)
    save(fig, "fig_ga_summary")


if __name__ == "__main__":
    main()


==> figs/gold_unseen_panels.py <==
"""Exposure-bucket triptych from the tab:gold-unseen / tab:ek-buckets snapshot.

Render: python figs/gold_unseen_panels.py
Panels: (a) BM25 gain by gold exposure, (b) MemoryOS gain by gold exposure,
(c) count-rule gain by candidate exposure E_k on both hosts.
No model calls; all numbers come from figs/gold_unseen_panels.json.
"""
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

try:
    from audit_panel_alignment import require_matplotlib_panel_alignment
except ImportError:
    require_matplotlib_panel_alignment = None

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "figs/gold_unseen_panels.json"
BLUE, RED, GREY = "#0F4D92", "#B64342", "#767676"
POLICIES = [("count", BLUE, "s", "Count"), ("frozen", GREY, "o", "Frozen"),
            ("trained", RED, "^", "Trained")]
DODGE = {"count": 0.0, "frozen": -0.22, "trained": 0.22}


def row_canvas(titles):
    fig, axes = plt.subplots(1, 3, figsize=(5.5, 2.03))
    fig.subplots_adjust(left=.085, right=.987, bottom=.30, top=.86, wspace=.55)
    for ax, letter, title in zip(axes, "abc", titles):
        ax.tick_params(length=2, width=.6, pad=2)
        pos = ax.get_position()
        fig.text((pos.x0+pos.x1)/2, .025, f"({letter}) {title}", ha="center", va="bottom", fontsize=6.6)
    return fig, axes


def err(ax, x, rows, color, marker, label=None, ms=2.8, line=False):
    means = np.array([r["mean"] for r in rows])
    ci = [r for r in rows if r.get("lo") is not None]
    if ci:
        m = np.array([r["mean"] for r in ci])
        lo = np.array([r["lo"] for r in ci])
        hi = np.array([r["hi"] for r in ci])
        assert np.isfinite([m, lo, hi]).all() and (lo <= m).all() and (m <= hi).all()
        xc = np.array([x0 for x0, r in zip(x, rows) if r.get("lo") is not None])
        ax.errorbar(xc, m, yerr=[m - lo, hi - m], fmt="none",
                    ecolor=color, elinewidth=.7, lw=0, zorder=2)
    ax.plot(x, means, linestyle="-" if line else "none", lw=.8,
            marker=marker, ms=ms, color=color, label=label, zorder=3)


def gold_panel(ax, host, legend=False):
    for name, color, marker, label in POLICIES:
        rows = host[name]["rows"]
        xs = [i + DODGE[name] for i in range(len(rows))]
        err(ax, xs, rows, color, marker, label if legend else None, line=True)
    ax.set_xticks(range(4))
    ax.set_xticklabels(["0", "1–2", "3–9", "≥10"])
    ax.axhline(0, color=RED, lw=.65, ls="--", zorder=0)
    ax.set_xlim(-0.55, 3.55)


def render(d):
    fig, axes = row_canvas(["BM25: gain by gold exposure",
                            "MemoryOS: gain by gold exposure",
                            "Gain by exposure $E_k$"])

    ax = axes[0]
    gold_panel(ax, d["gold"]["bm25"], legend=True)
    ax.set_ylabel("$\\Delta$ Recall@10 (points)", labelpad=2)
    ax.set_ylim(-11.5, 7.2)
    ax.set_yticks([-10, -5, 0, 5])
    ax.set_xlabel("Gold exposure", labelpad=3, fontsize=5.8)
    ax.legend(loc="lower center", bbox_to_anchor=(.5, 1.03), ncol=3,
              handlelength=1.2, handletextpad=.3, columnspacing=.8, fontsize=5.6)

    ax = axes[1]
    gold_panel(ax, d["gold"]["memoryos"])
    ax.set_ylim(-18.5, 8.6)
    ax.set_yticks([-15, -10, -5, 0, 5])
    ax.set_xlabel("Gold exposure", labelpad=3, fontsize=5.8)

    ax = axes[2]
    for host, color, marker, label in [("bm25", BLUE, "s", "BM25"),
                                       ("memoryos", RED, "^", "MemoryOS")]:
        rows = d["ek"][host]["count"]
        err(ax, range(len(rows)), rows, color, marker, label, line=True)
    ax.set_xticks(range(5))
    ax.set_xticklabels(["0", "1", "2", "3", "≥4"])
    ax.axhline(0, color=RED, lw=.65, ls="--", zorder=0)
    ax.set_xlim(-0.5, 4.5)
    ax.set_ylim(-12.5, 8.8)
    ax.set_yticks([-10, -5, 0, 5])
    ax.set_xlabel("Candidate exposure $E_k$", labelpad=3, fontsize=5.8)
    ax.legend(loc="lower center", bbox_to_anchor=(.5, 1.03), ncol=2,
              handlelength=1.2, handletextpad=.3, columnspacing=.8, fontsize=5.6)

    save(fig, "fig_gold_unseen")


def save(fig, name):
    if require_matplotlib_panel_alignment is not None:
        (ROOT / "figs/qa").mkdir(parents=True, exist_ok=True)
        require_matplotlib_panel_alignment(
            fig, json_out=ROOT / f"figs/qa/{name}.alignment.json",
            require_panel_labels=True, strict=True)
    fig.savefig(ROOT / f"figs/{name}.pdf", facecolor="white")
    fig.savefig(ROOT / f"figs/{name}.svg", facecolor="white")
    svg = ROOT / f"figs/{name}.svg"
    svg.write_text("\n".join(line.rstrip() for line in svg.read_text().splitlines())+"\n")
    fig.savefig(ROOT / f"figs/{name}.png", dpi=600, facecolor="white")
    plt.close(fig)


def main():
    d = json.loads(DATA.read_text())
    plt.rcParams.update({"font.family": "sans-serif", "font.sans-serif": ["DejaVu Sans"], "font.size": 6.5,
        "axes.labelsize": 6.5, "xtick.labelsize": 5.8, "ytick.labelsize": 6,
        "axes.linewidth": .65, "axes.spines.top": False, "axes.spines.right": False,
        "legend.frameon": False, "pdf.fonttype": 42, "svg.fonttype": "none"})
    render(d)
    print("RENDERED")


if __name__ == "__main__":
    main()


==> figs/mechanism_controls_panels.py <==
"""Mechanism-control triptych from the tab:mechanism-controls snapshot.

Render: python figs/mechanism_controls_panels.py
Panels: (a) direction and oracle controls, (b) traffic windows and decay
half-lives, (c) order-permutation and reset robustness.
No model calls; all numbers come from figs/mechanism_controls_panels.json.
"""
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

try:
    from audit_panel_alignment import require_matplotlib_panel_alignment
except ImportError:
    require_matplotlib_panel_alignment = None

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "figs/mechanism_controls_panels.json"
BLUE, RED, GREY = "#0F4D92", "#B64342", "#767676"


def row_canvas(titles):
    fig, axes = plt.subplots(1, 3, figsize=(5.5, 2.03))
    fig.subplots_adjust(left=.085, right=.987, bottom=.30, top=.86, wspace=.55)
    for ax, letter, title in zip(axes, "abc", titles):
        ax.tick_params(length=2, width=.6, pad=2)
        pos = ax.get_position()
        fig.text((pos.x0+pos.x1)/2, .025, f"({letter}) {title}", ha="center", va="bottom", fontsize=6.6)
    return fig, axes


def err(ax, x, rows, color, marker, label=None, ms=2.8):
    means = np.array([r["mean"] for r in rows])
    ci = [r for r in rows if r.get("lo") is not None]
    if ci:
        m = np.array([r["mean"] for r in ci])
        lo = np.array([r["lo"] for r in ci])
        hi = np.array([r["hi"] for r in ci])
        assert np.isfinite([m, lo, hi]).all() and (lo <= m).all() and (m <= hi).all()
        xc = np.array([x0 for x0, r in zip(x, rows) if r.get("lo") is not None])
        ax.errorbar(xc, m, yerr=[m - lo, hi - m], fmt="none",
                    ecolor=color, elinewidth=.7, lw=0, zorder=2)
    ax.plot(x, means, linestyle="none", marker=marker, ms=ms, color=color,
            label=label, zorder=3)


def band(ax, x, rows, color, marker, label=None, lw=1.1):
    mean = np.array([r["mean"] for r in rows])
    lo = np.array([r["lo"] for r in rows])
    hi = np.array([r["hi"] for r in rows])
    assert np.isfinite([mean, lo, hi]).all() and (lo <= mean).all() and (mean <= hi).all()
    ax.plot(x, mean, color=color, marker=marker, ms=2.8, lw=lw, label=label)
    ax.fill_between(x, lo, hi, color=color, alpha=.14, lw=0)


def group_tags(ax, tags):
    for x0, text in tags:
        ax.text(x0, 1.02, text, transform=ax.get_xaxis_transform(),
                ha="center", va="bottom", fontsize=5.2, color=GREY)


def render(d):
    fig, axes = row_canvas(["Direction and oracle controls",
                            "Windows and half-lives",
                            "Orders and resets"])

    ax = axes[0]
    groups = [("oracle", GREY, "o", "oracle"), ("count", BLUE, "s", "count rule"),
              ("direction", RED, "^", "direction")]
    labels = {"hindsight eta": "h-$\\eta$", "hindsight rho-eta": "h-$\\rho\\eta$",
              "online rho-eta": "on-$\\rho\\eta$", "online eta": "on-$\\eta$",
              "count, selected k=3 l=0.5": "count", "hindsight count": "h-count",
              "random mask": "rand", "permuted u": "perm",
              "promotion": "promo", "traffic promotion": "tr-p",
              "label suppression": "lb-s", "label promotion": "lb-p"}
    xt, xl, tags, i = [], [], [], 0
    for g, color, marker, tag in groups:
        rows = [r for r in d["controls"] if r["group"] == g]
        xs = list(range(i, i + len(rows)))
        err(ax, xs, rows, color, marker)
        xt += xs
        xl += [labels[r["variant"]] for r in rows]
        tags.append((sum(xs) / len(xs), tag))
        i += len(rows) + 1
    ax.set_xticks(xt)
    ax.set_xticklabels(xl, rotation=58, ha="right", fontsize=4.9)
    group_tags(ax, tags)
    ax.axhline(0, color=RED, lw=.65, ls="--", zorder=0)
    ax.set_ylabel("$\\Delta$ Recall@10 (points)", labelpad=2)
    ax.set_ylim(-4.6, 4.4)
    ax.set_yticks([-4, -2, 0, 2, 4])

    ax = axes[1]
    band(ax, d["window"]["x"], d["window"]["rows"], GREY, "o", "window $W$")
    band(ax, d["decay_bm25"]["x"], d["decay_bm25"]["rows"], BLUE, "s", "$h$, BM25")
    band(ax, d["decay_memoryos"]["x"], d["decay_memoryos"]["rows"], RED, "^", "$h$, MemoryOS")
    ax.set_xscale("log", base=2)
    ax.set_xticks([1, 4, 16, 64, 256])
    ax.set_xticklabels(["1", "4", "16", "64", "$\\infty$"])
    ax.minorticks_off()
    ax.set_xlabel("Window $W$ / half-life $h$", labelpad=3, fontsize=5.8)
    ax.axhline(0, color=RED, lw=.65, ls="--", zorder=0)
    ax.set_ylim(-1.7, 2.8)
    ax.set_yticks([-1, 0, 1, 2])
    ax.legend(loc="lower right", handlelength=1.2, handletextpad=.3,
              labelspacing=.25, fontsize=5.3)

    ax = axes[2]
    err(ax, range(0, 4), d["resets"], RED, "v")
    err(ax, range(5, 8), d["orders_bm25"], BLUE, "o")
    err(ax, range(9, 12), d["orders_memoryos"], GREY, "s")
    ax.set_xticks([0, 1, 2, 3, 5, 6, 7, 9, 10, 11])
    ax.set_xticklabels(["25%", "50%", "75%", "all",
                        "count", "frozen", "trained",
                        "count", "frozen", "trained"],
                       rotation=38, ha="right", fontsize=5.0)
    group_tags(ax, [(1.5, "resets"), (6, "BM25"), (10, "MemoryOS")])
    ax.axhline(0, color=RED, lw=.65, ls="--", zorder=0)
    ax.set_ylim(-0.6, 1.9)
    ax.set_yticks([-0.5, 0, 0.5, 1, 1.5])

    save(fig, "fig_mechanism_controls")


def save(fig, name):
    if require_matplotlib_panel_alignment is not None:
        (ROOT / "figs/qa").mkdir(parents=True, exist_ok=True)
        require_matplotlib_panel_alignment(
            fig, json_out=ROOT / f"figs/qa/{name}.alignment.json",
            require_panel_labels=True, strict=True)
    fig.savefig(ROOT / f"figs/{name}.pdf", facecolor="white")
    fig.savefig(ROOT / f"figs/{name}.svg", facecolor="white")
    svg = ROOT / f"figs/{name}.svg"
    svg.write_text("\n".join(line.rstrip() for line in svg.read_text().splitlines())+"\n")
    fig.savefig(ROOT / f"figs/{name}.png", dpi=600, facecolor="white")
    plt.close(fig)


def main():
    d = json.loads(DATA.read_text())
    plt.rcParams.update({"font.family": "sans-serif", "font.sans-serif": ["DejaVu Sans"], "font.size": 6.5,
        "axes.labelsize": 6.5, "xtick.labelsize": 5.8, "ytick.labelsize": 6,
        "axes.linewidth": .65, "axes.spines.top": False, "axes.spines.right": False,
        "legend.frameon": False, "pdf.fonttype": 42, "svg.fonttype": "none"})
    render(d)
    print("RENDERED")


if __name__ == "__main__":
    main()


==> figs/replay_panels.py <==
"""Main-text and appendix triptychs from recorded experiment summaries.

Render: python figs/replay_panels.py
Retained matched-replay snapshots; no model calls or new inference.
"""
import json
from pathlib import Path
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm
try:
    from audit_panel_alignment import (
        require_matplotlib_panel_alignment, audit_layout_manifest,
        write_json_report, exit_code, render_text, PanelAlignmentError,
    )
except ImportError:
    require_matplotlib_panel_alignment = None

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "scripts"))
DATA = ROOT / "figs/replay_panels.json"
QA = ROOT / "figs/qa/main-results"
BLUE, RED, GREEN, GREY = "#0F4D92", "#B64342", "#5FA85F", "#767676"
ARMS = [("count", "Count", BLUE, "s"), ("frozen", "Frozen", GREY, "o"),
        ("trained", "Trained", RED, "^")]


def row_canvas(titles):
    # Fixed 5.5-inch manuscript linewidth, equal axes widths/heights/gutters.
    fig, axes = plt.subplots(1, 3, figsize=(5.5, 2.03))
    fig.subplots_adjust(left=.075, right=.987, bottom=.29, top=.86, wspace=.58)
    for ax, letter, title in zip(axes, "abc", titles):
        ax.tick_params(length=2, width=.6, pad=2)
        pos = ax.get_position()
        fig.text((pos.x0+pos.x1)/2, .025, f"({letter}) {title}", ha="center", va="bottom", fontsize=6.6)
    return fig, axes


def interval(ax, x, rows, color, marker, label=None):
    m = np.array([r["mean"] for r in rows])
    lo = np.array([r["lo"] for r in rows])
    hi = np.array([r["hi"] for r in rows])
    assert np.isfinite([m, lo, hi]).all() and (lo <= m).all() and (m <= hi).all()
    ax.errorbar(x, m, yerr=[m-lo, hi-m], fmt=marker, ms=3.4, color=color,
                capsize=1.5, elinewidth=.7, markeredgewidth=.7, label=label)


def err(ax, x, rows, color, marker, label=None, ms=2.8):
    means = np.array([r["mean"] for r in rows])
    ci = [r for r in rows if r.get("lo") is not None]
    if ci:
        m = np.array([r["mean"] for r in ci])
        lo = np.array([r["lo"] for r in ci])
        hi = np.array([r["hi"] for r in ci])
        assert np.isfinite([m, lo, hi]).all() and (lo <= m).all() and (m <= hi).all()
        xc = np.array([x0 for x0, r in zip(x, rows) if r.get("lo") is not None])
        ax.errorbar(xc, m, yerr=[m - lo, hi - m], fmt="none",
                    ecolor=color, elinewidth=.7, lw=0, zorder=2)
    ax.plot(x, means, linestyle="none", marker=marker, ms=ms, color=color,
            label=label, zorder=3)


def group_tags(ax, tags):
    for x0, text in tags:
        ax.text(x0, 1.02, text, transform=ax.get_xaxis_transform(),
                ha="center", va="bottom", fontsize=5.2, color=GREY)


def mechanisms(d):
    fig, axes = row_canvas(["Interference, not volume", "Competition × headroom", "Item-specific direction"])
    ax = axes[0]
    # Thin lines retain all three seeds; thick lines are descriptive seed means,
    # not confidence bands or intervals averaged across seeds.
    x = [1, 3, 10, 21]
    assert np.all(np.asarray(x) > 0)
    series = [("near", "decay_vs_n0", RED, "s", "-", "Host, near"),
              ("far", "decay_vs_n0", GREY, "^", "-", "Host, far"),
              ("near", "count_minus_static", BLUE, "s", "--", "Count, near"),
              ("far", "count_minus_static", GREEN, "^", "--", "Count, far")]
    for family, field, color, marker, style, label in series:
        values = np.array([[d["volume"][f"bm25|{family}|{n}x|seed{seed}"][field][0]
                            for n in x] for seed in range(3)])
        for seed in values:
            ax.plot(x, seed, color=color, lw=.45, alpha=.25, ls=style)
        ax.plot(x, values.mean(axis=0), color=color, lw=1.1, ls=style,
                marker=marker, ms=2.7, label=label,
                markerfacecolor="white" if field == "count_minus_static" else color)
    ax.axhline(0, color=GREY, lw=.55, zorder=0)
    ax.set_xscale("log"); ax.set_xticks(x); ax.set_xticklabels(["1×", "3×", "10×", "21×"])
    ax.minorticks_off(); ax.set_ylim(-8.8, 3); ax.set_yticks([-8, -4, 0, 2])
    ax.set_xlabel("Added distractors / original store", labelpad=3, fontsize=5.5)
    ax.set_ylabel("Δ Recall@10 (points)", labelpad=2)
    ax.legend(loc="lower center", bbox_to_anchor=(.56, 1.035), ncol=2, fontsize=5.3,
              handlelength=1.5, columnspacing=.7, handletextpad=.3, borderaxespad=0,
              labelspacing=.3)
    ax = axes[1]
    keys = [[f"{r}|{c}" for c in ["none_needed", "reachable", "unreachable"]]
            for r in ["low", "mid", "high"]]
    matrix = [[d["evolvability"][k]["count_delta"]["mean"] for k in row] for row in keys]
    cmap = LinearSegmentedColormap.from_list("gain", [RED, "#F3F3F3", BLUE])
    ax.imshow(matrix, cmap=cmap, norm=TwoSlopeNorm(vmin=-4, vcenter=0, vmax=16), aspect="auto")
    for i in range(3):
        for j in range(3):
            value = matrix[i][j]; color = "white" if value > 9 else "#272727"
            ax.text(j, i-.12, f"{value:+.2f}", ha="center", va="center", color=color, fontsize=6.5, weight="bold")
            ax.text(j, i+.25, f'n={d["evolvability"][keys[i][j]]["n"]}',
                    ha="center", va="center", color=color, fontsize=5.1)
    ax.set_xticks(range(3)); ax.set_xticklabels(["All in\ntop 10", "Missing in\n11–100", "Missing\nbeyond 100"], fontsize=5.2)
    ax.set_yticks(range(3)); ax.set_yticklabels(["Low\n<0.4", "Mid\n0.4–0.8", "High\n≥0.8"], fontsize=5.2)
    ax.set_xlabel("Gold location / headroom", labelpad=2, fontsize=5.8)
    ax.set_ylabel("Repeat occupancy", labelpad=2, fontsize=6)
    ax.tick_params(length=0)
    ax.text(.5, 1.09, "Δ Recall@10 (points)", transform=ax.transAxes, ha="center", fontsize=5.8)
    for spine in ax.spines.values():
        spine.set_visible(False)
    ax = axes[2]
    groups = [("oracle", GREY, "o", "oracle"), ("count", BLUE, "s", "count rule"),
              ("direction", RED, "^", "direction")]
    variant_labels = {"hindsight eta": "Hindsight $\\eta$", "hindsight rho-eta": "h-$\\rho\\eta$",
              "online rho-eta": "on-$\\rho\\eta$", "online eta": "on-$\\eta$",
              "count, selected k=3 l=0.5": "count", "hindsight count": "h-count",
              "random mask": "rand", "permuted u": "Permuted state",
              "promotion": "promo", "traffic promotion": "Traffic promotion",
              "label suppression": "lb-s", "label promotion": "lb-p"}
    xt, xl, tags, i = [], [], [], 0
    for gname, color, marker, tag in groups:
        rows = [r for r in d["controls"] if r["group"] == gname and r["variant"] in {"hindsight eta", "count, selected k=3 l=0.5", "permuted u", "traffic promotion"}]
        xs = list(range(i, i + len(rows)))
        err(ax, xs, rows, color, marker)
        xt += xs
        xl += [variant_labels[r["variant"]] for r in rows]
        tags.append((sum(xs) / len(xs), tag))
        i += len(rows) + 1
    ax.set_xticks(xt)
    ax.set_xticklabels(xl, rotation=42, ha="right", fontsize=5.0)
    group_tags(ax, tags)
    ax.axhline(0, color=RED, lw=.65, ls="--", zorder=0)
    ax.set_ylabel("$\\Delta$ Recall@10 (points)", labelpad=2)
    ax.set_ylim(-4.6, 4.4)
    ax.set_yticks([-4, -2, 0, 2, 4])

    save(fig, "fig_main_mechanism")


def appendix(d):
    fig, axes = row_canvas(["Label-informed injection", "Fixed-state future evaluation", "Per-deployment index"])
    ax = axes[0]
    levels = [0, 1, 2, 4, 8, 16, 32]
    for target, label, color, marker, style in [
        ("competitors", "Competitors", BLUE, "o", "-"),
        ("gold", "Gold", RED, "s", "-"),
        ("below_cut", "Below cut", GREY, "^", "--"),
        ("random_pool", "Random pool", GREEN, "x", ":")]:
        rows = [d["injection"][target][str(n)]["delta"] for n in levels]
        ax.plot(range(7), [r["mean"] for r in rows], color=color, marker=marker,
                ms=2.3, lw=1, ls=style, label=label)
        ax.fill_between(range(7), [r["lo"] for r in rows], [r["hi"] for r in rows],
                        color=color, alpha=.12, lw=0)
    ax.set_xticks(range(7)); ax.set_xticklabels(levels)
    ax.set_xlabel("Injected count", labelpad=3)
    ax.set_ylabel("Δ Recall@10 (points)", labelpad=2)
    ax.set_ylim(-36, 9); ax.set_yticks([-30, -20, -10, 0])
    ax.legend(loc="lower left", bbox_to_anchor=(-.05, 1.03), borderaxespad=0,
              ncol=3, columnspacing=.5, handlelength=1.0, handletextpad=.3, fontsize=5.3)
    ax = axes[1]
    fractions = ["0.0", "0.01", "0.05", "0.1", "0.25", "0.5", "1.0"]
    rows = [d["sufficiency"]["frozen"][k] for k in fractions]
    # A linear fraction axis includes the zero-history baseline.
    x = [100*float(k) for k in fractions]
    ax.plot(x, [r["delta"]["mean"] for r in rows], color=BLUE, marker="o", ms=2.5, lw=1.2)
    ax.fill_between(x, [r["delta"]["lo"] for r in rows],
                    [r["delta"]["hi"] for r in rows], color=BLUE, alpha=.14, lw=0)
    ax.axhline(d["sufficiency"]["online"]["mean"], color=GREY, ls=":", lw=.8, label="Online mean")
    ax.set_xticks([0, 25, 50, 100])
    ax.set_xlabel("History observed (%)", labelpad=3)
    ax.set_ylabel("Future Δ Recall@10", labelpad=2)
    ax.set_ylim(-.4, 6); ax.set_yticks([0, 2, 4, 6])
    ax.legend(loc="lower center", bbox_to_anchor=(.5, 1.03), borderaxespad=0, fontsize=5.8)
    ax = axes[2]
    rows = [d["swap"][key] for key in ["category", "interleaved"]]
    interval(ax, range(2), rows, BLUE, "o")
    ax.axhline(0, color=GREY, lw=.65, ls="--", zorder=0)
    ax.set_xticks(range(2)); ax.set_xticklabels(["Category", "Interleaved"], fontsize=5.5)
    ax.set_xlim(-.5, 1.5); ax.set_ylim(-1.7, 5.2); ax.set_yticks([-1, 0, 2, 4])
    ax.set_ylabel("Matched − swapped (points)", labelpad=2)
    ax.set_xlabel("Deployment split", labelpad=3, fontsize=5.8)
    for i, row in enumerate(rows):
        ax.text(i, row["hi"]+.22, f'+{row["mean"]:.2f}', ha="center", fontsize=6)
    ax.text(.5, 1.09, "Same store, different index", transform=ax.transAxes,
            ha="center", fontsize=5.8)
    save(fig, "fig_replay_state")


def support(d):
    fig, axes = row_canvas(["Count vs. semantic policies", "Oracle references", "Decay across 50 orders"])
    ax = axes[0]
    keys = ["4+|0", "4+|1-2", "4+|3-9", "4+|10+"]
    for i, (arm, label, color, marker) in enumerate(ARMS):
        rows = [d["exposure"][k][arm] for k in keys]
        interval(ax, np.arange(4)+(i-1)*.2, rows, color, marker, label)
    ax.axhline(0, color=GREY, lw=.65, ls="--", zorder=0)
    ax.set_xlim(-.5, 3.5); ax.set_ylim(-10.5, 9.5); ax.set_yticks([-10, -5, 0, 5])
    ax.set_xticks(range(4)); ax.set_xticklabels(["0", "1–2", "3–9", "10+"])
    ax.set_ylabel("Δ Recall@10 (points)", labelpad=2)
    ax.set_xlabel("Gold exposure (competition ≥ 4)", labelpad=3, fontsize=5.3)
    ax.legend(loc="lower left", bbox_to_anchor=(-.03, 1.03), borderaxespad=0,
              ncol=3, columnspacing=.5, handlelength=1.0, handletextpad=.3, fontsize=5.3)
    ax = axes[1]
    keys = ["count", "form_ceiling", "reorder_ceiling", "expansion_ceiling"]
    rows = [d["ceilings"]["arms"][k] for k in keys]
    mean, lo, hi = (np.array([r[k] for r in rows]) for k in ["mean", "lo", "hi"])
    ax.barh(range(4), mean, color=[BLUE, "#3775BA", GREY, "#BFBFBF"], height=.55,
            xerr=[mean-lo, hi-mean], error_kw=dict(lw=.6, capsize=1.2), zorder=2)
    ax.set_yticks(range(4)); ax.set_yticklabels(["Count", "Top-ten", "Pool", "Perfect"], fontsize=5.5)
    ax.set_ylim(3.6, -.6); ax.set_xlim(0, 65); ax.set_xticks([0, 20, 40])
    ax.set_xlabel("Δ Recall@10 (points)", labelpad=3, fontsize=5.8)
    for i, row in enumerate(rows):
        ax.text(row["hi"]+1.2, i, f'+{row["mean"]:.1f}', va="center", fontsize=5.3)
    ax.text(.5, 1.09, "Online rule and oracle references", transform=ax.transAxes,
            ha="center", fontsize=5.3)
    ax = axes[2]
    hosts = list(d["decay"])
    rows = [d["decay"][h] for h in hosts]
    interval(ax, range(2), rows, BLUE, "o")
    ax.axhline(0, color=GREY, lw=.65, ls="--", zorder=0)
    ax.set_xticks(range(2)); ax.set_xticklabels(hosts, fontsize=5.8)
    ax.set_xlim(-.5, 1.5); ax.set_ylim(0, .66); ax.set_yticks([0, .2, .4, .6])
    ax.set_ylabel("Paired Δ Recall@10", labelpad=2)
    ax.set_xlabel("h = 64 vs. unbounded", labelpad=3, fontsize=5.8)
    for i, row in enumerate(rows):
        ax.text(i, row["hi"]+.045, f'+{row["mean"]:.3f}', ha="center", fontsize=6)
    save(fig, "fig_replay_support")


def save(fig, name):
    QA.mkdir(parents=True, exist_ok=True)
    if require_matplotlib_panel_alignment is not None:
        # This manuscript uses centred footer labels, not the auditor's
        # auto-detected top-left letters. Measure their actual anchors too.
        report = require_matplotlib_panel_alignment(fig, strict=True)
        layout = report["layout"]
        for panel, artist in zip(layout["panels"], fig.texts):
            assert artist.get_text().startswith(f'({panel["id"]}) ')
            display = artist.get_transform().transform(artist.get_position())
            anchor = fig.dpi_scale_trans.inverted().transform(display) * 72
            panel["panel_label"] = artist.get_text()
            panel["panel_label_anchor_pt"] = anchor.tolist()
        report = audit_layout_manifest(layout, require_panel_labels=True)
        write_json_report(report, QA/f"{name}.alignment.json")
        if exit_code(report, strict=True):
            raise PanelAlignmentError(render_text(report, strict=True))
    fig.savefig(ROOT / f"figs/{name}.pdf", facecolor="white")
    fig.savefig(ROOT / f"figs/{name}.svg", facecolor="white")
    svg = ROOT / f"figs/{name}.svg"
    svg.write_text("\n".join(line.rstrip() for line in svg.read_text().splitlines())+"\n")
    fig.savefig(ROOT / f"figs/{name}.png", dpi=600, facecolor="white")
    plt.close(fig)


def main():
    d = json.loads(DATA.read_text())
    plt.rcParams.update({"font.family": "sans-serif", "font.sans-serif": ["DejaVu Sans"], "font.size": 6.5,
        "axes.labelsize": 6.5, "xtick.labelsize": 5.8, "ytick.labelsize": 6,
        "axes.linewidth": .65, "axes.spines.top": False, "axes.spines.right": False,
        "legend.frameon": False, "pdf.fonttype": 42, "svg.fonttype": "none"})
    mechanisms(d)
    appendix(d)
    support(d)

if __name__ == "__main__":
    main()

